Analytic results for color-singlet production at NNLO QCD with the nested soft-collinear subtraction scheme

We present analytic formulas that describe fully-differential production of color-singlet final states in $q\bar q$ and $gg$ annihilation, including all the relevant partonic channels, through NNLO QCD. We work within the nested soft-collinear scheme which allows for fully local subtraction of infrared divergences. We demonstrate analytic cancellation of soft and collinear poles and present formulas for finite parts of all integrated subtraction terms. These results provide an important building block for calculating NNLO QCD corrections to arbitrary processes at hadron colliders within the nested soft-collinear subtraction scheme.

==> anc/ancillary.wl <==
(* ::Package:: *)

(*Ancillary file for the article

"Analytic results for color-singlet production at NNLO 
QCD with the nested soft-collinear subtraction scheme"
by Fabrizio Caola, Kirill Melnikov, and Raoul R\[ODoubleDot]ntsch

We provide transition functions defined in the text
- T[qqNS], T[qqS], and T[qqbV] -- Eqs. (3.48) and (3.49)
- T[qg] -- Eq. (3.64) 
- T[gg] -- Eq. (4.35)
- T[gq] -- Eq. (4.44)

See Appendix D for further details.*)


(* ::Title:: *)
(*Transition functions*)


(* The plus distributions are denoted as 
DD[a,z] = [Log[1-z]^a/(1-z)]_+ *)


(* Theta substition *)
getTHETA = {ThetaAC->1+Log[2]};


getT = {
T[qqNS] -> Cf^2*ThetaAC*(4*DD[1, z] - 2*(1 + z)*Log[1 - z]) + 
 Log[musq/s]^2*(Ca*Cf*((11*(1 + z))/12 - (11*DD[0, z])/6) + 
   Cf*nf*((-1 - z)/6 + DD[0, z]/3) + Cf^2*(-2*(2 + z) + 6*DD[0, z] + 4*DD[1, z] - 
     2*(1 + z)*Log[1 - z] + ((1 + 3*z^2)*Log[z])/(2*(-1 + z)))) + 
 Cf*nf*((-67 - 19*z)/54 + (Pi^2*(1 + z))/6 - (20*DD[1, z])/9 + (4*DD[2, z])/3 + 
   DD[0, z]*(34/27 - Pi^2/3 + (2*Log[2])/3) - (2*Log[2])/3 - 
   (2*(1 + z)*Log[1 - z]^2)/3 + ((7 - 6*z - 5*z^2)*Log[z])/(18*(-1 + z)) + 
   ((1 + z^2)*Log[z]^2)/(4*(-1 + z)) + Log[1 - z]*((4*(1 + 4*z))/9 + 
     (2*(1 + z^2)*Log[z])/(3*(-1 + z))) + (2*(1 + z^2)*PolyLog[2, 1 - z])/
    (3*(-1 + z))) + Log[musq/s]*
  (Cf*nf*((-2*(1 + 4*z))/9 + (10*DD[0, z])/9 - (4*DD[1, z])/3 + 
     (2*(1 + z)*Log[1 - z])/3 + ((1 + z^2)*Log[z])/(3 - 3*z)) + 
   Ca*Cf*((Pi^2*(-1 - z))/6 + (-10 + 77*z)/9 + (-67/9 + Pi^2/3)*DD[0, z] + 
     (22*DD[1, z])/3 - (11*(1 + z)*Log[1 - z])/3 + ((17 + 5*z^2)*Log[z])/(6*(-1 + z)) + 
     ((1 + z^2)*Log[z]^2)/(2*(-1 + z))) + Cf^2*(2 - 2*z - 12*DD[1, z] - 12*DD[2, z] + 
     6*(1 + z)*Log[1 - z]^2 + ((-3 + 2*z + 4*z^2)*Log[z])/(-1 + z) + 
     ((1 + 3*z^2)*Log[z]^2)/(2 - 2*z) + Log[1 - z]*
      (4*(2 + z) - (4*z^2*Log[z])/(-1 + z)) - 2*(1 + z)*PolyLog[2, 1 - z])) + 
 Cf^2*(Pi^2*(5/3 - z) + (-17 + 23*z)/2 + 8*DD[3, z] - 4*(1 + z)*Log[1 - z]^3 - 
   (3*(-7 + 2*z + 2*z^2)*Log[z]^2)/(4*(-1 + z)) + ((1 + z)*Log[z]^3)/12 + 
   Log[1 - z]^2*(2*(-1 + z) + ((5 - 3*z^2)*Log[z])/(2 - 2*z)) + 
   Log[1 - z]*(-10 + (19*z)/2 + ((3 + 2*z - 11*z^2)*Log[z])/(-1 + z) + 
     (3*(1 + z^2)*Log[z]^2)/(2*(-1 + z))) + 
   Log[z]*((17 - 5*z - 22*z^2)/(2*(-1 + z)) + (Pi^2*(1 + z^2))/(2 - 2*z) + 
     4*(1 + z)*Log[1 + z]) + ((10 - 4*z^2)/(-1 + z) + ((-3 + 5*z^2)*Log[1 - z])/
      (-1 + z) + ((1 + z^2)*Log[z])/(1 - z))*PolyLog[2, 1 - z] + 
   (4*(1 + z) + (4*(1 + z^2)*Log[z])/(-1 + z))*PolyLog[2, -z] + 
   ((1 + 9*z^2)*PolyLog[3, 1 - z])/(1 - z) - (8*(1 + z^2)*PolyLog[3, -z])/(-1 + z) + 
   ((1 - 3*z^2)*PolyLog[3, z])/(-1 + z) + ((1 - 11*z^2)*Zeta[3])/(-1 + z) + 
   16*DD[0, z]*Zeta[3]) + Ca*Cf*(Pi^2*(-7/6 - z) + (2*(67 + z))/27 + 
   (134/9 - (2*Pi^2)/3)*DD[1, z] - (22*DD[2, z])/3 + (2*Log[2])/3 + 
   (11*(1 + z)*Log[1 - z]^2)/3 + ((27 - 12*z + 7*z^2)*Log[z]^2)/(8 - 8*z) - 
   (7*(1 + z^2)*Log[z]^3)/(12*(-1 + z)) + 
   Log[1 - z]*((40 - 299*z)/18 + (Pi^2*(1 + z))/3 + ((17 + 5*z^2)*Log[z])/(3 - 3*z) + 
     ((1 + z^2)*Log[z]^2)/(-1 + z)) + Log[z]*((Pi^2*(1 + z^2))/(2 - 2*z) + 
     (-109 + 114*z + 83*z^2)/(18*(-1 + z)) - 2*(1 + z)*Log[1 + z]) + 
   ((20 - 6*z + 8*z^2)/(3 - 3*z) + ((1 + z^2)*Log[1 - z])/(1 - z) + 
     ((1 + z^2)*Log[z])/(-1 + z))*PolyLog[2, 1 - z] + 
   (-2*(1 + z) - (2*(1 + z^2)*Log[z])/(-1 + z))*PolyLog[2, -z] + 
   (5*(1 + z^2)*PolyLog[3, 1 - z])/(-1 + z) + (4*(1 + z^2)*PolyLog[3, -z])/(-1 + z) + 
   (4*(1 + z^2)*PolyLog[3, z])/(-1 + z) + ((7 - 11*z^2)*Zeta[3])/(2*(-1 + z)) + 
   DD[0, z]*(-208/27 + (11*Pi^2)/6 - (2*Log[2])/3 + 9*Zeta[3])),
(* - *)
T[qqS] -> Cf*Log[musq/s]^2*((3 + 4/z - 3*z - 4*z^2)/12 + ((1 + z)*Log[z])/2) + 
 Cf*Log[musq/s]*((15 - 13/z - 24*z + 22*z^2)/9 - ((8 + 15*z + 21*z^2 + 8*z^3)*Log[z])/
    (6*z) + ((-1 - z)*Log[z]^2)/2 + Log[1 - z]*(-1 - 4/(3*z) + z + (4*z^2)/3 - 
     2*(1 + z)*Log[z]) - 2*(1 + z)*PolyLog[2, 1 - z]) + 
 Cf*((177 + 340/z - 357*z - 160*z^2)/108 + (Pi^2*(-3 - 3*z + z^3))/(9*z) - 
   ((-1 + z)^3*Log[2])/(3*z) + (11/8 + 4/(3*z) + (27*z)/8 + z^2)*Log[z]^2 + 
   ((1 + z)*Log[z]^3)/12 + Log[1 - z]^2*(1 + 4/(3*z) - z - (4*z^2)/3 + 
     2*(1 + z)*Log[z]) + Log[1 - z]*((26 - 30*z + 48*z^2 - 44*z^3)/(9*z) + 
     (5 + 8/(3*z) + 7*z + (8*z^2)/3)*Log[z]) + 
   Log[z]*(25/6 + 32/(9*z) + 7*z + (16*z^2)/9 - ((4 + 6*z + 6*z^2 + 4*z^3)*Log[1 + z])/
      (3*z)) + (4 + 10/(3*z) + 8*z + 2*z^2 + 4*(1 + z)*Log[1 - z])*PolyLog[2, 1 - z] - 
   ((4 + 6*z + 6*z^2 + 4*z^3)*PolyLog[2, -z])/(3*z) - 4*(1 + z)*PolyLog[3, 1 - z] - 
   2*(1 + z)*PolyLog[3, z] + 2*(1 + z)*Zeta[3]),
(* - *)
T[qqbV] -> Log[musq/s]*(Ca*Cf*(2 - 2*z - (Pi^2*(1 + z^2))/(6 + 6*z) + 
     ((1 + z^2)*Log[z]^2)/(2 + 2*z) + Log[z]*(1 + z - (2*(1 + z^2)*Log[1 + z])/
        (1 + z)) - (2*(1 + z^2)*PolyLog[2, -z])/(1 + z)) + 
   Cf^2*(4*(-1 + z) + (Pi^2*(1 + z^2))/(3 + 3*z) - ((1 + z^2)*Log[z]^2)/(1 + z) + 
     Log[z]*(-2*(1 + z) + (4*(1 + z^2)*Log[1 + z])/(1 + z)) + 
     (4*(1 + z^2)*PolyLog[2, -z])/(1 + z))) + 
 Ca*Cf*((15*(-1 + z))/4 + (Pi^2*(1 + z))/4 - (7*(1 + z^2)*Log[z]^3)/(12*(1 + z)) + 
   (Pi^2*(1 + z^2)*Log[1 + z])/(2 + 2*z) - ((1 + z^2)*Log[1 + z]^3)/(1 + z) + 
   Log[z]^2*(-2 - z + ((1 + z^2)*Log[1 + z])/(2 + 2*z)) + 
   Log[z]*((-19 - 11*z)/4 - (Pi^2*(1 + z^2))/(2 + 2*z) + 3*(1 + z)*Log[1 + z] + 
     (3*(1 + z^2)*Log[1 + z]^2)/(1 + z)) + 
   Log[1 - z]*(4*(-1 + z) + (Pi^2*(1 + z^2))/(3 + 3*z) + ((1 + z^2)*Log[z]^2)/(1 + z) + 
     Log[z]*(-2*(1 + z) + (4*(1 + z^2)*Log[1 + z])/(1 + z))) + 
   (-3 - z + ((1 + z^2)*Log[z])/(1 + z))*PolyLog[2, 1 - z] + 
   (3*(1 + z) + (4*(1 + z^2)*Log[1 - z])/(1 + z) - ((1 + z^2)*Log[z])/(1 + z))*
    PolyLog[2, -z] - (4*(1 + z^2)*PolyLog[3, 1 - z])/(1 + z) + 
   (9*(1 + z^2)*PolyLog[3, -z])/(1 + z) + (4*(1 + z^2)*PolyLog[3, z])/(1 + z) + 
   (6*(1 + z^2)*PolyLog[3, z/(1 + z)])/(1 + z) + (2*(1 + z^2)*PolyLog[3, 1 - z^2])/
    (1 + z) - (5*(1 + z^2)*Zeta[3])/(2*(1 + z))) + 
 Cf^2*((Pi^2*(-1 - z))/2 - (15*(-1 + z))/2 + (7*(1 + z^2)*Log[z]^3)/(6*(1 + z)) - 
   (Pi^2*(1 + z^2)*Log[1 + z])/(1 + z) + (2*(1 + z^2)*Log[1 + z]^3)/(1 + z) + 
   Log[z]^2*(2*(2 + z) - ((1 + z^2)*Log[1 + z])/(1 + z)) + 
   Log[z]*((19 + 11*z)/2 + (Pi^2*(1 + z^2))/(1 + z) - 6*(1 + z)*Log[1 + z] - 
     (6*(1 + z^2)*Log[1 + z]^2)/(1 + z)) + 
   Log[1 - z]*(8 - 8*z - (2*Pi^2*(1 + z^2))/(3*(1 + z)) - 
     (2*(1 + z^2)*Log[z]^2)/(1 + z) + Log[z]*(4*(1 + z) - (8*(1 + z^2)*Log[1 + z])/
        (1 + z))) + (2*(3 + z) - (2*(1 + z^2)*Log[z])/(1 + z))*PolyLog[2, 1 - z] + 
   (-6*(1 + z) - (8*(1 + z^2)*Log[1 - z])/(1 + z) + (2*(1 + z^2)*Log[z])/(1 + z))*
    PolyLog[2, -z] + (8*(1 + z^2)*PolyLog[3, 1 - z])/(1 + z) - 
   (18*(1 + z^2)*PolyLog[3, -z])/(1 + z) - (8*(1 + z^2)*PolyLog[3, z])/(1 + z) - 
   (12*(1 + z^2)*PolyLog[3, z/(1 + z)])/(1 + z) - (4*(1 + z^2)*PolyLog[3, 1 - z^2])/
    (1 + z) + (5*(1 + z^2)*Zeta[3])/(1 + z)),
(* - *)
T[qg] -> Log[musq/s]^2*(Ca*((3 + 4/z + 24*z - 31*z^2)/12 + (1/2 - z + z^2)*Log[1 - z] + 
     (1/2 + 2*z)*Log[z]) + Cf*(5/8 - z + (3*z^2)/2 + (1/2 - z + z^2)*Log[1 - z] + 
     ((-1 + 2*z - 4*z^2)*Log[z])/4)) + 
 Log[musq/s]*(Cf*(-4 + (41*z)/4 - (15*z^2)/2 + (Pi^2*(-1 + 2*z - 2*z^2))/6 + 
     (-3/2 + 3*z - 3*z^2)*Log[1 - z]^2 + (-3/4 + 5*z - 5*z^2)*Log[z] + 
     ((-1 + 2*z)*Log[z]^2)/4 + Log[1 - z]*(1/2 - 4*z + 2*z^2 + 2*z^2*Log[z]) + 
     (-1 + 2*z)*PolyLog[2, 1 - z]) + Ca*((Pi^2*(1 - z + 2*z^2))/3 + 
     (-26 + 39*z - 93*z^2 + 71*z^3)/(18*z) + (-3/2 + 3*z - 3*z^2)*Log[1 - z]^2 + 
     (-1/2 - 3*z)*Log[z]^2 + Log[1 - z]*(-1 - 4/(3*z) - 8*z + (31*z^2)/3 + 
       (-2 - 8*z)*Log[z]) + Log[z]*(-(8 + 15*z + 48*z^2 + 44*z^3)/(6*z) + 
       (1 + 2*z + 2*z^2)*Log[1 + z]) + (-2 - 8*z)*PolyLog[2, 1 - z] + 
     (1 + 2*z + 2*z^2)*PolyLog[2, -z])) + 
 Ca*((Pi^2*(-6 - 6/z - 33*z + 20*z^2))/18 + (340 + 447*z + 129*z^2 - 970*z^3)/(108*z) - 
   ((-1 + z)^3*Log[2])/(3*z) + (13*(1 - 2*z + 2*z^2)*Log[1 - z]^3)/12 + 
   (1/12 + (3*z)/2)*Log[z]^3 + Log[1 - z]^2*((6 + 8/z + 45*z - 59*z^2)/6 + 
     (2 + 8*z)*Log[z]) + (Pi^2*(-1 - 2*z - 2*z^2)*Log[1 + z])/4 + 
   (1/2 + z + z^2)*Log[1 + z]^3 + Log[z]^2*(11/8 + 4/(3*z) + (17*z)/2 + (11*z^2)/2 + 
     ((-1 - 2*z - 2*z^2)*Log[1 + z])/4) + 
   Log[z]*(Pi^2*z + (75 + 64/z + 315*z + 68*z^2)/18 + (-2 - 4/(3*z) - 7*z - (19*z^2)/3)*
      Log[1 + z] - (3*(1 + 2*z + 2*z^2)*Log[1 + z]^2)/2) + 
   Log[1 - z]*((-156 + 104/z + 399*z - 320*z^2)/36 - (2*Pi^2*(1 - z + 2*z^2))/3 - 
     2*z*Log[z]^2 + Log[z]*(5 + 8/(3*z) + 16*z + (44*z^2)/3 - 
       2*(1 + 2*z + 2*z^2)*Log[1 + z])) + 
   (4 + 10/(3*z) + 20*z + 11*z^2 + (7/2 + 17*z - z^2)*Log[1 - z] - 2*z*Log[z])*
    PolyLog[2, 1 - z] + (-2 - 4/(3*z) - 7*z - (19*z^2)/3 - 
     2*(1 + 2*z + 2*z^2)*Log[1 - z] + (-1/2 + 3*z - z^2)*Log[z])*PolyLog[2, -z] + 
   (1/2 - 17*z + 9*z^2)*PolyLog[3, 1 - z] + (-5/2 - 13*z - 5*z^2)*PolyLog[3, -z] - 
   2*(1 + 8*z)*PolyLog[3, z] - 3*(1 + 2*z + 2*z^2)*PolyLog[3, z/(1 + z)] + 
   (-1 - 2*z - 2*z^2)*PolyLog[3, 1 - z^2] + (9/2 + 8*z + 5*z^2)*Zeta[3]) + 
 Cf*((-69 + 255*z - 196*z^2)/8 + (Pi^2*(17 - 26*z + 18*z^2))/24 + 
   (11*(1 - 2*z + 2*z^2)*Log[1 - z]^3)/12 + 
   (1/2 + (35*z)/8 - 4*z^2 + (3*Pi^2*(1 - 2*z + 2*z^2))/4)*Log[z] + 
   ((-3 - 4*z + 8*z^2)*Log[z]^2)/16 + (5/8 - (5*z)/4 + (7*z^2)/6)*Log[z]^3 + 
   Log[1 - z]^2*((-7 + 21*z - 17*z^2)/2 + ((5 - 10*z + 2*z^2)*Log[z])/4) + 
   Log[1 - z]*(8 - (109*z)/4 + 22*z^2 + (Pi^2*(1 - 2*z + 2*z^2))/6 + 
     (3/2 - 7*z + 7*z^2)*Log[z] - (7*(1 - 2*z + 2*z^2)*Log[z]^2)/4) + 
   (-3/2 + (5/2 - 5*z + z^2)*Log[1 - z] + (-1/2 + z - z^2)*Log[z])*PolyLog[2, 1 - z] + 
   (-9/2 + 9*z - 5*z^2)*PolyLog[3, 1 - z] + (-9/2 + 9*z - 7*z^2)*PolyLog[3, z] + 
   (9 - 18*z + 16*z^2)*Zeta[3]),
(* - *)
T[gg] -> Ca^2*ThetaAC*(4*DD[1, z] + 4*(-2 + z^(-1) + z - z^2)*Log[1 - z]) + 
 Log[musq/s]^2*(Ca*nf*(2 - z^(-1) - z + z^2 - DD[0, z]) + 
   Cf*nf*((4 + 3*z - 3*z^2 - 4*z^3)/(6*z) + (1 + z)*Log[z]) + 
   Ca^2*((-30 - 11/z - 3*z + 11*z^2)/6 + (11*DD[0, z])/2 + 4*DD[1, z] + 
     4*(-2 + z^(-1) + z - z^2)*Log[1 - z] + (2*(1 + 3*z^2 - 4*z^3 + z^4)*Log[z])/
      ((-1 + z)*z))) + Ca*nf*((263 - 298*z + 248*z^2 - 281*z^3)/(54*z) + 
   (Pi^2*(-1 + 2*z - z^2 + z^3))/(3*z) - (20*DD[1, z])/9 + (4*DD[2, z])/3 + 
   DD[0, z]*(34/27 - Pi^2/3 + (2*Log[2])/3) - (2*Log[2])/3 - 
   (4*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^2)/(3*z) + ((1 + 9*z - 16*z^2)*Log[z])/
    (18 - 18*z) + ((-1 - z)*Log[z]^2)/2 + Log[1 - z]*((116 - 92/z - 79*z + 92*z^2)/18 + 
     (4*(2 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)*Log[z])/(3*(-1 + z)*z)) - 
   (4*(1 + z)*PolyLog[2, 1 - z])/3) + 
 Log[musq/s]*(Ca*nf*((23 - 29*z + 19*z^2 - 23*z^3)/(9*z) + (10*DD[0, z])/9 + 
     (4*DD[1, z])/3 - (4*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/(3*z) + 
     ((4 - 6*z + 12*z^2 - 10*z^3 + 4*z^4)*Log[z])/(3*z - 3*z^2)) + 
   Cf*nf*((20 + 57*z - 39*z^2 - 38*z^3)/(9*z) + (1 + 3*z)*Log[z] + (-1 - z)*Log[z]^2 + 
     Log[1 - z]*(-2 - 8/(3*z) + 2*z + (8*z^2)/3 - 4*(1 + z)*Log[z]) - 
     4*(1 + z)*PolyLog[2, 1 - z]) + 
   Ca^2*(-((Pi^2*(3 + 4*z + 2*z^2 + 2*z^3))/(3 + 3*z)) + 
     (-268 + 301*z - 167*z^2 + 268*z^3)/(18*z) + (-67/9 + Pi^2/3)*DD[0, z] - 
     (22*DD[1, z])/3 - 12*DD[2, z] + 12*(2 - z^(-1) - z + z^2)*Log[1 - z]^2 + 
     ((2 + 4*z + 6*z^2 - 4*z^3 - 6*z^4)*Log[z]^2)/(z - z^3) + 
     Log[1 - z]*(-28/3 + 22/z + (50*z)/3 - 22*z^2 - 
       (4*(1 + 2*z + 3*z^2 - 6*z^3 + z^4)*Log[z])/((-1 + z)*z)) + 
     Log[z]*((22 + 37*z - 66*z^2 + 51*z^3 - 66*z^4)/(3*z - 3*z^2) - 
       (4*(1 + z + z^2)^2*Log[1 + z])/(z*(1 + z))) + 16*(1 + z)*PolyLog[2, 1 - z] - 
     (4*(1 + z + z^2)^2*PolyLog[2, -z])/(z*(1 + z)))) + 
 Cf*nf*((103 + 528*z - 420*z^2 - 211*z^3)/(27*z) + (Pi^2*(-4 - 3*z + 3*z^2 + 4*z^3))/
    (9*z) + (1 + 3*z)*Log[z] + ((-5 - 11*z)*Log[z]^2)/4 + ((1 + z)*Log[z]^3)/6 + 
   Log[1 - z]*((2*(-20 - 57*z + 39*z^2 + 38*z^3))/(9*z) + (-2 - 6*z)*Log[z]) + 
   Log[1 - z]^2*(2 + 8/(3*z) - 2*z - (8*z^2)/3 + 4*(1 + z)*Log[z]) + 
   (-2 - 6*z + 8*(1 + z)*Log[1 - z])*PolyLog[2, 1 - z] - 8*(1 + z)*PolyLog[3, 1 - z] - 
   4*(1 + z)*PolyLog[3, z] + 4*(1 + z)*Zeta[3]) + 
 Ca^2*((Pi^2*(-114 + 143/z + 129*z - 99*z^2))/18 + 
   (-2059 + 1658*z - 1423*z^2 + 2032*z^3)/(27*z) + (134/9 - (2*Pi^2)/3)*DD[1, z] - 
   (22*DD[2, z])/3 + 8*DD[3, z] + (2*(-1 + 4*z - 3*z^2 + z^3)*Log[2])/(3*z) + 
   8*(-2 + z^(-1) + z - z^2)*Log[1 - z]^3 + 
   ((9 + 2*z - 9*z^2 - 2*z^3 - 7*z^4)*Log[z]^3)/(3*(-1 + z^2)) + 
   Log[1 - z]^2*((2*(-55 + 58*z - 47*z^2 + 55*z^3))/(3*z) + 
     ((1 - 18*z + 3*z^2 + 14*z^3 + z^4)*Log[z])/(z - z^2)) + 
   (Pi^2*(1 + z + z^2)^2*Log[1 + z])/(z*(1 + z)) - (2*(1 + z + z^2)^2*Log[1 + z]^3)/
    (z*(1 + z)) + Log[z]^2*(-33/4 - 44/(3*z) - (53*z)/4 - 11*z^2 + 
     ((1 + z + z^2)^2*Log[1 + z])/(z*(1 + z))) + 
   Log[z]*((1120 - 335*z + 708*z^2 - 969*z^3 - 536*z^4)/(36*(-1 + z)*z) + 
     (Pi^2*(1 - 3*z + z^2 + 3*z^3 - z^4 + 3*z^5))/(z - z^3) + 
     (16 + 44/(3*z) + 16*z + (44*z^2)/3)*Log[1 + z] + (6*(1 + z + z^2)^2*Log[1 + z]^2)/
      (z*(1 + z))) + Log[1 - z]*((536 - 602*z + 337*z^2 - 536*z^3)/(18*z) + 
     (Pi^2*(6 + 8*z + 4*z^2 + 4*z^3))/(3 + 3*z) - 
     ((3 - 7*z + 3*z^2 + 7*z^3 - 3*z^4 + 7*z^5)*Log[z]^2)/(z - z^3) + 
     Log[z]*((2*(22 + 37*z - 66*z^2 + 51*z^3 - 66*z^4))/(3*(-1 + z)*z) + 
       (8*(1 + z + z^2)^2*Log[1 + z])/(z*(1 + z)))) + 
   ((-2*(55 + 25*z + 49*z^2 + 33*z^3))/(3*z) - 32*(1 + z)*Log[1 - z] + 
     (2*(1 + z + z^2)^2*Log[z])/(z*(1 + z)))*PolyLog[2, 1 - z] + 
   (16 + 44/(3*z) + 16*z + (44*z^2)/3 + (8*(1 + z + z^2)^2*Log[1 - z])/(z*(1 + z)) + 
     (2*(3 - z + 3*z^2 + z^3 - 3*z^4 + z^5)*Log[z])/(z*(-1 + z^2)))*PolyLog[2, -z] - 
   (8*(1 - 2*z - 5*z^2 - 2*z^3 + z^4)*PolyLog[3, 1 - z])/(z*(1 + z)) + 
   ((26 + 10*z + 26*z^2 - 10*z^3 - 26*z^4 - 10*z^5)*PolyLog[3, -z])/(z - z^3) + 
   ((2 + 30*z + 18*z^2 - 30*z^3 - 18*z^4 - 14*z^5)*PolyLog[3, z])/(z - z^3) + 
   (12*(1 + z + z^2)^2*PolyLog[3, z/(1 + z)])/(z*(1 + z)) + 
   (4*(1 + z + z^2)^2*PolyLog[3, 1 - z^2])/(z*(1 + z)) + 
   ((32 - 83*z - 9*z^2 + 58*z^3 - 16*z^4 + 42*z^5)*Zeta[3])/(z - z^3) + 
   DD[0, z]*(-208/27 + (11*Pi^2)/6 - (2*Log[2])/3 + 25*Zeta[3])),
(* - *)
T[gq] -> Cf*nf*((56 - 56*z + 13*z^2)/(27*z) + ((2 - 2*z + z^2)*Log[1 - z]^2)/(6*z) - 
   (2*z*Log[z])/3 + Log[1 - z]*((2*(5 - 5/z - 3*z))/3 - (4*(2 - 2*z + z^2)*Log[z])/
      (3*z))) + Log[musq/s]^2*((Cf*nf*(2 - 2/z - z))/3 + 
   Cf^2*(1 - z/4 + (-2 + 2/z + z)*Log[1 - z] + (1 - z/2)*Log[z]) + 
   Ca*Cf*((2 - 9/z + 14*z + 4*z^2)/6 + (-2 + 2/z + z)*Log[1 - z] - 
     (2*(1 + z + z^2)*Log[z])/z)) + 
 Log[musq/s]*(Cf*nf*((4*(5 - 5*z + 4*z^2))/(9*z) + (2*(2 - 2*z + z^2)*Log[1 - z])/
      (3*z) + (2*(2 - 2*z + z^2)*Log[z])/(3*z)) + 
   Cf^2*(15/2 - 5/z + 2*z + (2*Pi^2*(2 - 2*z + z^2))/(3*z) + 
     (6 - 6/z - 3*z)*Log[1 - z]^2 + (-4 - (5*z)/2)*Log[z] + ((-2 + z)*Log[z]^2)/2 + 
     Log[1 - z]*(-10 + 6/z + 4*z + 2*(-2 + z)*Log[z]) + 2*(-2 + z)*PolyLog[2, 1 - z]) + 
   Ca*Cf*((59 - 72/z - 52*z - 44*z^2)/9 - (2*Pi^2*(2 - z + z^2))/(3*z) + 
     (6 - 6/z - 3*z)*Log[1 - z]^2 + 2*(2 + z^(-1) + z)*Log[z]^2 + 
     Log[1 - z]*(-(-40 + 26*z + 23*z^2 + 8*z^3)/(3*z) + (12 + 4/z + 6*z)*Log[z]) + 
     Log[z]*((2*(11 + 35*z + 8*z^2 + 4*z^3))/(3*z) + (-4 - 4/z - 2*z)*Log[1 + z]) + 
     4*(4 + z)*PolyLog[2, 1 - z] + (-4 - 4/z - 2*z)*PolyLog[2, -z])) + 
 Ca*Cf*((-2*Pi^2*(-21 + 6*z - 3*z^2 + z^3))/(9*z) + (-1225 + 869*z + 77*z^2 + 164*z^3)/
    (27*z) + (2*(-1 + z)^3*Log[2])/(3*z) + (11*(2 - 2*z + z^2)*Log[1 - z]^3)/(6*z) + 
   (-3 - z/6)*Log[z]^3 + Log[1 - z]^2*((214 - 270/z + 43*z + 32*z^2)/12 + 
     (-17 + z^(-1) - (7*z)/2)*Log[z]) + Pi^2*(1 + z^(-1) + z/2)*Log[1 + z] + 
   (-2 - 2/z - z)*Log[1 + z]^3 + Log[z]^2*(-11 - 44/(3*z) - (29*z)/4 - 2*z^2 + 
     (1 + z^(-1) + z/2)*Log[1 + z]) + Log[z]*(Pi^2*(-3 + z^(-1) + z/2) - 
     (560 + 357*z + 240*z^2 + 88*z^3)/(18*z) + (16 + 44/(3*z) + 5*z + (8*z^2)/3)*
      Log[1 + z] + (6 + 6/z + 3*z)*Log[1 + z]^2) + 
   Log[1 - z]*((4*Pi^2*(2 - z + z^2))/(3*z) + (-84 + 136/z + 33*z + 176*z^2)/18 + 
     (7 - 3/z - (3*z)/2)*Log[z]^2 + Log[z]*(-(44 + 140*z + 23*z^2 + 16*z^3)/(3*z) + 
       (8 + 8/z + 4*z)*Log[1 + z])) + (-24 - 110/(3*z) - 16*z - 4*z^2 - 
     8*(4 + z)*Log[1 - z] + (2 + 2/z + z)*Log[z])*PolyLog[2, 1 - z] + 
   (16 + 44/(3*z) + 5*z + (8*z^2)/3 + (8 + 8/z + 4*z)*Log[1 - z] + 
     (2 - 6/z - 3*z)*Log[z])*PolyLog[2, -z] + 4*(6 - 2/z + z)*PolyLog[3, 1 - z] + 
   (10 + 26/z + 13*z)*PolyLog[3, -z] + (30 + 2/z + 5*z)*PolyLog[3, z] + 
   6*(2 + 2/z + z)*PolyLog[3, z/(1 + z)] + (4 + 4/z + 2*z)*PolyLog[3, 1 - z^2] + 
   (-42 + 16/z + 4*z)*Zeta[3]) + Cf^2*(73/2 - 27/z - (29*z)/4 + 
   (Pi^2*(-38 + 30/z + 17*z))/12 + (13*(2 - 2*z + z^2)*Log[1 - z]^3)/(6*z) + 
   ((-3 + 5*z)*Log[z])/4 + (5/2 + (17*z)/8)*Log[z]^2 + ((2 - z)*Log[z]^3)/12 + 
   Log[1 - z]^2*((58 - 42/z - 27*z)/4 + (4 - 2*z)*Log[z]) + 
   Log[1 - z]*(-23 + 18/z - (3*z)/2 - (5*Pi^2*(2 - 2*z + z^2))/(3*z) + 
     (8 + 5*z)*Log[z]) + (8 + 5*z + (8 - 4*z)*Log[1 - z])*PolyLog[2, 1 - z] + 
   4*(-2 + z)*PolyLog[3, 1 - z] + 2*(-2 + z)*PolyLog[3, z] + (-12 + 16/z + 6*z)*Zeta[3])
};

